Visualizing Large-scale and High-dimensional Data

We study the problem of visualizing large-scale and high-dimensional data in a low-dimensional (typically 2D or 3D) space. Much success has been reported recently by techniques that first compute a similarity structure of the data points and then project them into a low-dimensional space with the structure preserved. These two steps suffer from considerable computational costs, preventing the state-of-the-art methods such as the t-SNE from scaling to large-scale and high-dimensional data (e.g., millions of data points and hundreds of dimensions). We propose the LargeVis, a technique that first constructs an accurately approximated K-nearest neighbor graph from the data and then layouts the graph in the low-dimensional space. Comparing to t-SNE, LargeVis significantly reduces the computational cost of the graph construction step and employs a principled probabilistic model for the visualization step, the objective of which can be effectively optimized through asynchronous stochastic gradient descent with a linear time complexity. The whole procedure thus easily scales to millions of high-dimensional data points. Experimental results on real-world data sets demonstrate that the LargeVis outperforms the state-of-the-art methods in both efficiency and effectiveness. The hyper-parameters of LargeVis are also much more stable over different data sets.

==> figure/KNNG/LiveJournal.r <==
data<-read.table("LiveJournal.txt")

t1<-data[,1]/60
a1<-data[,2]

t2<-data[,3]/60
a2<-data[,4]

t3<-data[,5]/60
a3<-data[,6]

t4<-data[,7]/60
a4<-data[,8]

pdf("LiveJournal.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(a2, t2,type="b",pch=1,lty=1,col="red",xlim=c(0,1), ylim=c(1,700), xlab="Accuracy", ylab="Running time (minute)")
lines(a1,t1,type="b",col="black",pch=2,lty=1)
lines(a3,t3,type="b",col="green",pch=3,lty=1)
lines(a4,t4,type="b",col="blue",pch=4,lty=1)
legend(0.3,700, legend=c("LargeVis","RP-Tree","NN-Descent","VP-Tree"),pch=c(1,2,3,4), col=c("red","black","green","blue"),lty=1,cex=1.5)
dev.off();



==> figure/KNNG/academic.r <==
data<-read.table("academic.txt")

t1<-data[,1]/60
a1<-data[,2]

t2<-data[,3]/60
a2<-data[,4]

t3<-data[,5]/60
a3<-data[,6]

t4<-data[,7]/60
a4<-data[,8]

pdf("academic.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(a2, t2,type="b",pch=1,lty=1,col="red",xlim=c(0,1), ylim=c(1,300), xlab="Accuracy", ylab="Running time (minute)")
lines(a1,t1,type="b",col="black",pch=2,lty=1)
lines(a3,t3,type="b",col="green",pch=3,lty=1)
lines(a4,t4,type="b",col="blue",pch=4,lty=1)
legend(0.3,300, legend=c("LargeVis","RP-Tree","NN-Descent","VP-Tree"),pch=c(1,2,3,4), col=c("red","black","green","blue"),lty=1,cex=1.5)
dev.off();



==> figure/KNNG/propagations/academic.r <==
data<-read.table("academic.txt")

pdf("academic_prop.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
xx<-c(0,1,2,3,4,5)
plot(xx,data[1,],type="b",pch=1,lty=1,col="red",xlim=c(0,5), ylim=c(0.4,1), xlab="# iterations", ylab="Accuracy")
lines(xx, data[2,], type="b",col="red",pch=1,lty=1)
lines(xx, data[3,], type="b",col="red",pch=1,lty=1)
lines(xx, data[4,],type="b",col="red",pch=1,lty=1)
lines(xx, data[5,],type="b",col="red",pch=1,lty=1)
#legend(0,500, legend=c("RP-tree","Our method","NN-Descent","vpTree"),pch=c(1,2,3,4), col=c("red","red","green","blue"),lty=1,cex=1.5)
legend(3,0.7, legend=c("LargeVis"),pch=c(1), col=c("red"),lty=1,cex=1.5)
dev.off();



==> figure/KNNG/propagations/lj.r <==
data<-read.table("lj.txt")

pdf("livejournal_prop.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
xx<-c(0,1,2,3,4,5)
plot(xx,data[1,],type="b",pch=1,lty=1,col="red",xlim=c(0,5), ylim=c(0.2,1), xlab="# iterations", ylab="Accuracy")
lines(xx, data[2,], type="b",col="red",pch=1,lty=1)
lines(xx, data[3,], type="b",col="red",pch=1,lty=1)
lines(xx, data[4,],type="b",col="red",pch=1,lty=1)
lines(xx, data[5,],type="b",col="red",pch=1,lty=1)
#legend(0,500, legend=c("RP-tree","Our method","NN-Descent","vpTree"),pch=c(1,2,3,4), col=c("red","red","green","blue"),lty=1,cex=1.5)
legend(3,0.6, legend=c("LargeVis"),pch=c(1), col=c("red"),lty=1,cex=1.5)
dev.off();



==> figure/KNNG/propagations/wiki_doc.r <==
data<-read.table("wiki_doc.txt")

pdf("wiki_doc_prop.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
xx<-c(0,1,2,3,4,5)
plot(xx,data[1,],type="b",pch=1,lty=1,col="red",xlim=c(0,5), ylim=c(0.4,1), xlab="# iterations", ylab="Accuracy")
lines(xx, data[2,], type="b",col="red",pch=1,lty=1)
lines(xx, data[3,], type="b",col="red",pch=1,lty=1)
lines(xx, data[4,],type="b",col="red",pch=1,lty=1)
lines(xx, data[5,],type="b",col="red",pch=1,lty=1)
#legend(0,500, legend=c("RP-tree","Our method","NN-Descent","vpTree"),pch=c(1,2,3,4), col=c("red","red","green","blue"),lty=1,cex=1.5)
legend(3,0.7, legend=c("LargeVis"),pch=c(1), col=c("red"),lty=1,cex=1.5)
dev.off();



==> figure/KNNG/propagations/wiki_word.r <==
data<-read.table("wiki_word.txt")

pdf("wiki_word_prop.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)
xx<-c(0,1,2,3,4,5)
plot(xx,data[1,],type="b",pch=1,lty=1,col="red",xlim=c(0,5), ylim=c(0.10,1), xlab="# iterations", ylab="Accuracy")
lines(xx, data[2,], type="b",col="red",pch=1,lty=1)
lines(xx, data[3,], type="b",col="red",pch=1,lty=1)
lines(xx, data[4,],type="b",col="red",pch=1,lty=1)
lines(xx, data[5,],type="b",col="red",pch=1,lty=1)
#legend(0,500, legend=c("RP-tree","Our method","NN-Descent","vpTree"),pch=c(1,2,3,4), col=c("red","red","green","blue"),lty=1,cex=1.5)
legend(3,0.55, legend=c("LargeVis"),pch=c(1), col=c("red"),lty=1,cex=1.5)
dev.off();



==> figure/KNNG/wiki_doc.r <==
data<-read.table("wiki_doc.txt")

t1<-data[,1]/60
a1<-data[,2]

t2<-data[,3]/60
a2<-data[,4]

t3<-data[,5]/60
a3<-data[,6]

t4<-data[,7]/60
a4<-data[,8]

pdf("wiki_doc.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(a2, t2,type="b",pch=1,lty=1,col="red",xlim=c(0,1), ylim=c(1,500), xlab="Accuracy", ylab="Running time (minute)")
lines(a1,t1,type="b",col="black",pch=2,lty=1)
lines(a3,t3,type="b",col="green",pch=3,lty=1)
lines(a4,t4,type="b",col="blue",pch=4,lty=1)
legend(0,500, legend=c("LargeVis","RP-Tree","NN-Descent","VP-Tree"),pch=c(1,2,3,4), col=c("red","black","green","blue"),lty=1,cex=1.5)
dev.off();



==> figure/KNNG/wiki_word.r <==
data<-read.table("wiki_word.txt")

t1<-data[,1]/60
a1<-data[,2]

t2<-data[,3]/60
a2<-data[,4]

t3<-data[,5]/60
a3<-data[,6]

t4<-data[,7]/60
a4<-data[,8]

pdf("wiki_word.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(a2, t2,type="b",pch=1,lty=1,col="red",xlim=c(0,1), ylim=c(1,600), xlab="Accuracy", ylab="Running time (minute)")
lines(a1,t1,type="b",col="black",pch=2,lty=1)
lines(a3,t3,type="b",col="green",pch=3,lty=1)
lines(a4,t4,type="b",col="blue",pch=4,lty=1)
legend(0,500, legend=c("LargeVis","RP-Tree","NN-Descent","VP-Tree"),pch=c(1,2,3,4), col=c("red","black","green","blue"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/datasize/lj.r <==
data<-read.table("lj.txt")

x<-c(0.1,0.3,0.5,0.7,1);

pdf("livejournal.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.35,0.75),type="b",pch=1,lty=1,col="red",xlab="Percentage of data", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
legend(0.6,0.5, legend=c("LargeVis","t-SNE"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/datasize/lj_time.r <==
data<-read.table("lj_time.txt")

x<-c(0.1,0.3,0.5,0.7,1);

pdf("livejournal_time.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,]/3600,ylim=c(1,130),type="b",pch=1,lty=1,col="red",xlab="Percentage of data", ylab="Running time (hours)")
lines(x,data[2,]/3600,type="b",col="black",pch=2,lty=1)
legend(0.2,110, legend=c("LargeVis","t-SNE"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/datasize/wiki_doc.r <==
data<-read.table("wiki_doc.txt")

x<-c(0.1,0.3,0.5,0.7,1);

pdf("wiki_doc.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.2,0.35),type="b",pch=1,lty=1,col="red",xlab="Percentage of data", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
legend(0.6,0.31, legend=c("LargeVis","t-SNE"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/datasize/wiki_doc_time.r <==
data<-read.table("wiki_doc_time.txt")

x<-c(0.1,0.3,0.5,0.7,1);

pdf("wiki_doc_time.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(1,60),type="b",pch=1,lty=1,col="red",xlab="Percentage of data", ylab="Running time (hours)")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
legend(0.2,50, legend=c("LargeVis","t-SNE"),pch=c(1,2), col=c("red","black"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/examples/20ng/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []
plt.axis('off')
for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, '.', label=tag, color=color, markersize=1.5)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=200)



==> figure/Visualization/examples/LiveJournal/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse
import random

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='tsne.r')
parser.add_argument('--output', default='tsne_500.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag)*1003711 % 150
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []
plt.axis('off')
#plt.xlim([-60, 70])
#plt.ylim([-70, 60])
ids=range(len(colors))
random.shuffle(ids)
for tag, colorid in zip(sorted(all_data.keys()), ids):
    data = all_data[tag]
    color=colors[colorid]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)

plt.savefig(args.output,dpi=500)
plt.clf()


parser = argparse.ArgumentParser()
parser.add_argument('--input', default='tsne.r')
parser.add_argument('--output', default='tsne_400.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag)*1003711 % 150
    all_data.setdefault(tag, []).append((float(x), float(y)))
handles = []
labels = []
plt.axis('off')
for tag, colorid in zip(sorted(all_data.keys()), ids):
    data = all_data[tag]
    color=colors[colorid]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)

plt.savefig(args.output,dpi=400)
plt.clf()

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='tsne.r')
parser.add_argument('--output', default='tsne_600.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag)*1003711 % 150
    all_data.setdefault(tag, []).append((float(x), float(y)))
handles = []
labels = []
plt.axis('off')
for tag, colorid in zip(sorted(all_data.keys()), ids):
    data = all_data[tag]
    color=colors[colorid]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)

plt.savefig(args.output,dpi=600)
plt.clf()


parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag)*1003711 % 150
    all_data.setdefault(tag, []).append((float(x), float(y)))
handles = []
labels = []
plt.axis('off')
plt.xlim([-60, 70])
plt.ylim([-70, 60])
for tag, colorid in zip(sorted(all_data.keys()), ids):
    data = all_data[tag]
    color=colors[colorid]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=600)





==> figure/Visualization/examples/academic/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='tsne.r')
parser.add_argument('--output', default='tsne.png')

args = parser.parse_args()

all_data = {}
xx = []

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag) *24107 % 150#* 24107 % 3457
    all_data.setdefault(tag, []).append((float(x), float(y)))
    xx.append([tag,float(x),float(y)])

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
print len(colors)
handles = []
labels = []

#plt.xlim([-35, 35])
#plt.ylim([-35, 35])


for tag,x,y in xx:
    plt.plot(x,y,'.',label=tag,color=colors[tag],markersize=0.05)
#for id,tag in enumerate(sorted(all_data.keys())):
 #   data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
#    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
#    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
#    color = colors[tag]
#    plt.plot(xs, ys, '.', label=tag, color=color, markersize=0.05,lw=0)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=1000)



==> figure/Visualization/examples/academic/plot_-_Copy.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag) * 24107 % 3457
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.gist_rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []

plt.xlim([-35, 35])
plt.ylim([-35, 35])

for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, '.', label=tag, color=color, markersize=0.2)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=1000)



==> figure/Visualization/examples/academic/plot_-_Copy__2_.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag) *24107 % 150#* 24107 % 3457
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
print len(colors)
handles = []
labels = []

plt.xlim([-35, 35])
plt.ylim([-35, 35])

for id,tag in enumerate(all_data.keys()):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    color = colors[tag]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.05)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)
plt.axis('off')
    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=350)



==> figure/Visualization/examples/dblp/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline_1000.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag) * 1373 % 100
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []
print len(colors)
plt.xlim([-50, 50])
plt.ylim([-50, 50])
plt.axis('off')
for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=1000)



==> figure/Visualization/examples/dblp/plot_tsne.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='tsne.r')
parser.add_argument('--output', default='tsne_400.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag) * 1373 % 100
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []
print len(colors)
#plt.xlim([-50, 50])
#plt.ylim([-50, 50])
plt.axis('off')
for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=400)



==> figure/Visualization/examples/dblp_old/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='tsne.r')
parser.add_argument('--output', default='tsne.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    tag = int(tag) * 13733 % 100
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []
print len(colors)
#plt.xlim([-50, 50])
#plt.ylim([-50, 50])
plt.axis('off')
for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=250)



==> figure/Visualization/examples/mnist/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []
plt.axis('off')
for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, '.', label=tag, color=color, markersize=1)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=250)



==> figure/Visualization/examples/wiki_doc_kmeans/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []
plt.axis('off')
plt.xlim([-60, 70])
plt.ylim([-70, 60])

for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=600)



==> figure/Visualization/examples/wiki_word/plot.py <==
import numpy
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
import argparse

parser = argparse.ArgumentParser()
parser.add_argument('--input', default='vline.r')
parser.add_argument('--output', default='vline.png')

args = parser.parse_args()

all_data = {}

for line in open(args.input):
    x,y,tag = line.strip().replace('\t',' ').replace('  ', ' ').split(" ")
    
    all_data.setdefault(tag, []).append((float(x), float(y)))

colors = plt.cm.rainbow(numpy.linspace(0, 1, len(all_data)))
handles = []
labels = []

plt.xlim([-25, 25])
plt.ylim([-30, 30])
plt.axis('off')
for tag, color in zip(sorted(all_data.keys()), colors):
    data = all_data[tag]
    #data.sort(key=lambda t: t[-2]) # sort by time
    ys = [t[1]for t in data]
    #ys = [1.0 / t[-2] for t in data] # queries per second
    xs = [t[0] for t in data]
    #ls = [t[0] for t in data]
    plt.plot(xs, ys, ',', label=tag, color=color, markersize=0.2)
    #for i, l in enumerate(ls):
    #    plt.annotate(ls[i], (xs[i], ys[i]), color='lightgray', fontsize=8)

    # Plot Pareto frontier
    
#plt.gca().set_yscale('log')
#plt.gca().set_title('Time-Performance tradeoff (excluding indexing) - down and to the right is better')
#plt.gca().set_ylabel('Time of building - smaller is better')
#plt.gca().set_xlabel('10-NN precision - larger is better')
#box = plt.gca().get_position()
#plt.gca().set_position([box.x0, box.y0, box.width * 1.5, box.height])
#plt.gca().legend(handles, labels, loc='center left', bbox_to_anchor=(1, 0.5))
#plt.grid(b=True, which='both', color='0.65',linestyle='-')
#plt.xlim([-30, 30])
#plt.ylim([-30, 30])
#plt.gca().set_xticks([0.2,0.4,0.6,0.8,0.9,0.95,1.0])
plt.savefig(args.output,dpi=200)



==> figure/Visualization/examples/wiki_word/plot.r <==
a<-read.table("vline.r")
x<-a[,1]
y<-a[,2]
l<-a[,3]
cv<-colors(TRUE)
cv<-cv[10:length(cv)]
ll<-cv[(l*11)%%length(cv)+1]


==> figure/Visualization/objective_function/lj.r <==
data<-read.table("lj.txt")

x<-c(10,20,30,40,50);

pdf("lj2.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.0,0.75),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
lines(x,data[5,],type="b",col="purple",pch=5,lty=1)
lines(x,data[6,],type="b",col="yellow",pch=6,lty=1)
lines(x,data[8,],type="b",col="brown",pch=7,lty=1)
legend(30,0.56, legend=c(expression(1/(1+0.1*x^2)),expression(1/(1+0.5*x^2)),expression(1/(1+0.7*x^2)),expression(1/(1+x^2)),expression(1/(1+2*x^2)),expression(1/(1+3*x^2)),expression(1/(1+exp(-x^2)))),pch=c(6,5,7,1,2,3,4), col=c("yellow","purple","brown","red","black","green","blue"),lty=1,cex=1.2)
dev.off();



==> figure/Visualization/objective_function/wiki_doc.r <==
data<-read.table("wiki_doc.txt")

x<-c(10,20,30,40,50);

pdf("wiki_doc2.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.15,0.35),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
lines(x,data[5,],type="b",col="purple",pch=5,lty=1)
lines(x,data[6,],type="b",col="yellow",pch=6,lty=1)
lines(x,data[8,],type="b",col="brown",pch=7,lty=1)
legend(30,0.31, legend=c(expression(1/(1+0.1*x^2)),expression(1/(1+0.5*x^2)),expression(1/(1+0.7*x^2)),expression(1/(1+x^2)),expression(1/(1+2*x^2)),expression(1/(1+3*x^2)),expression(1/(1+exp(-x^2)))),pch=c(6,5,7,1,2,3,4), col=c("yellow","purple","brown","red","black","green","blue"),lty=1,cex=1.2)
dev.off();



==> figure/Visualization/overall/20ng.r <==
data<-read.table("20ng.txt")

x<-c(10,20,30,40,50);

pdf("20ng_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.3,0.8),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.69, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/overall/academic.r <==
data<-read.table("academic.txt")

x<-c(10,20,30,40,50);

pdf("academic_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x,data[1,],ylim=c(0.0,0.57),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.45, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/overall/coauthor.r <==
data<-read.table("coauthor.txt")

x<-c(10,20,30,40,50);

pdf("coauthor_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.67,0.83),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.82, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/overall/dblp.r <==
data<-read.table("dblp.txt")

x<-c(10,20,30,40,50);

pdf("dblp_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.0,0.97),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.53, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.2)
dev.off();



==> figure/Visualization/overall/lj.r <==
data<-read.table("lj.txt")

x<-c(10,20,30,40,50);

pdf("lj_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x,data[1,],ylim=c(0.0,0.77),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.35, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/overall/mnist.r <==
data<-read.table("mnist.txt")

x<-c(10,20,30,40,50);

pdf("mnist_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.6,1.0),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.8, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/overall/wiki_doc.r <==
data<-read.table("wiki_doc.txt")

x<-c(10,20,30,40,50);

pdf("wiki_doc_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.18,0.35),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.32, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/overall/wiki_word.r <==
data<-read.table("wiki_word.txt")

x<-c(10,20,30,40,50);

pdf("wiki_word_overall.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.1,0.63),type="b",pch=1,lty=1,col="red",xlab="Number of neighbors in KNN", ylab="Accuracy")
lines(x,data[2,],type="b",col="black",pch=2,lty=1)
lines(x,data[3,],type="b",col="green",pch=3,lty=1)
lines(x,data[4,],type="b",col="blue",pch=4,lty=1)
legend(35,0.32, legend=c("LargeVis","t-SNE","SNE","LINE"),pch=c(1,2,4,3), col=c("red","black","blue","green"),lty=1,cex=1.2)
dev.off();



==> figure/Visualization/sensitivity/lj_negative.r <==
data<-read.table("lj_negative.txt")

x<-c(3,4,5,6,7);

pdf("livejournal_negative.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.65,0.75),type="b",pch=1,lty=1,col="red",xlab="#Negative samples", ylab="Accuracy")
legend(5.5,0.7, legend=c("LargeVis"),pch=c(1,2), col=c("red"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/sensitivity/lj_samples.r <==
data<-read.table("lj_samples.txt")

x<-c(10,30,50,70,100);

pdf("livejournal_samples.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.6,0.75),type="b",pch=1,lty=1,col="red",xlab="#Training samples (10^9)", ylab="Accuracy")
legend(70,0.66, legend=c("LargeVis"),pch=c(1,2), col=c("red"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/sensitivity/wd_negative.r <==
data<-read.table("wd_negative.txt")

x<-c(3,4,5,6,7);

pdf("wiki_doc_negative.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.25,0.35),type="b",pch=1,lty=1,col="red",xlab="#Negative samples", ylab="Accuracy")
legend(5.5,0.3, legend=c("LargeVis"),pch=c(1,2), col=c("red"),lty=1,cex=1.5)
dev.off();



==> figure/Visualization/sensitivity/wd_samples.r <==
data<-read.table("wd_samples.txt")

x<-c(30,50,70,100,120);

pdf("wiki_doc_samples.pdf")
par(cex.axis=2, cex.lab=1.5,cex.main=1, cex.sub=1)

plot(x, data[1,],ylim=c(0.25,0.35),type="b",pch=1,lty=1,col="red",xlab="#Training samples (10^9)", ylab="Accuracy")
legend(90,0.3, legend=c("LargeVis"),pch=c(1,2), col=c("red"),lty=1,cex=1.5)
dev.off();


